On Inverses for Quadratic Permutation Polynomials over Integer Rings

Quadratic permutation polynomial interleavers over integer rings have recently received attention in practical turbo coding systems from deep space applications to mobile communications. In this correspondence, a necessary and sufficient condition that determines the least degree inverse of a quadratic permutation polynomial is proven. Moreover, an algorithm is provided to explicitly compute the inverse polynomials.

==> anc/LDU_decomposition_verification_final_ver.m <==
%
%  This script has been written in order to verify 
%  the Thm and Lemma in the paper "On Inverses of Quadratic PP"
% 
%  Written by J. Ryu 
%  email : jonghoon.ryu@gmail.com
%
%  Minor change on Jan. 11, 2011
%

clear all; 

%
% From the experience, this script works up to N=20. ( for verification of LDU = A ) 
% and works up to N=50 ( for verification of Le = [1,2,...,N-1]^T )
% If N goes beyond 50, the MATLAB shows an error message that the number may not accurate. 
%

% If this script does not work, comment  U = factor(U); 


%-----------------------------------------------------------------------------------------------
% LDU decomposition  Verification, this takes some time. 
%-----------------------------------------------------------------------------------------------

N = 20; 

f1 = sym('f1');
f2 = sym('f2');

%----------------------------------------------------------
% L construction
%----------------------------------------------------------

L = sym(diag(zeros(1,N-1))) ; 
for i=1:N-1
    for j=1:i
        
        L(i,j) = nchoosek(i,j) ; 
        for l=i:i+j-1 
            L(i,j) = L(i,j)*(f1+l*f2); 
        end

    end
end
L = factor(L);





%----------------------------------------------------------
% D construction
%----------------------------------------------------------

D = sym(diag(ones(1,N-1))) ;
for i=1:N-1
    D(i,i) = factorial(i) ; 
end





%----------------------------------------------------------
% U construction
%----------------------------------------------------------

t = sym('t');
U = sym(diag(ones(1,N-1))) ;

for j=2:N-1

    q =  sym(zeros(1,j));
    V =  sym(eye(j,j));
    W =  sym(zeros(j,j));  
    r =  sym(zeros(j,1));

    q(1) = 1 ; 
    for i=2:j 
         q(i) = (t*f1+t^2*f2)*q(i-1); 
    end  

    r(j) = 1 ; 
  
    if j>=3
       for m=1:j-1
           for n=m+1:j
               W(m,n) = (t*f1+t^2*f2)^(n-m-1);
           end
       end
    end

    for i=1:j-1
        index = [i,j];
        if i==1 
           U(i,j) = subs(q, t, i)*r ;
        else 
           index; 
           V = subs(W,t,i-1)*V ;
           U(i,j) = subs(q, t, i)*V*r ;
           U = factor(U);  % if there's an error, comment this line. 
        end
 
    end

end

U = factor(U) ;






%----------------------------------------------------------
% Need to verify if LDU = A
%----------------------------------------------------------
A = factor(L*D*U)

fprintf('for each coefficient of A, use factor. i.e,\n');
fprintf('See the script comment\n');

% for each coefficient of A, use factor. i.e,
% Let A(19,19) be 1978419655660313589123979;
% Let a = sym(1978419655660313589123979) 
% factor(a) Then you can see a = 19^19






%-----------------------------------------------------------------------------------------------
% Zero Polynomial verification 
% Note that zero polynomials can be represented in many ways. 
% In general, z(x) =  \sum N/gcd(k!,N)*n*\sum x+c_k+m, where  0<c_k<N is also an zero polynomial. 
% ( the proof is omitted )
% In the proof of the paper, I used a simple way to find zero polynomial,
% and this routine is just a check for that. 
% In the following, see if expand(x*(x-1)*.... )'s coefficients are equal to the inv_L_bar*h 
%-----------------------------------------------------------------------------------------------

U = U(1:10,1:10); 
U_bar = subs(U, f1, 1); 
U_bar = subs(U_bar, f2, 0); 
inv_U_bar = inv(U_bar); 
x = sym('x'); 


h = zeros(10,1);
h(2) = 1; 
inv_U_bar*h 
expand(x*(x-1)) 



h = zeros(10,1);
h(3) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)) 



h = zeros(10,1);
h(4) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)) 




h = zeros(10,1);
h(5) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)) 




h = zeros(10,1);
h(6) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)*(x-5)) 




h = zeros(10,1);
h(7) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)*(x-5)*(x-6)) 




h = zeros(10,1);
h(8) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)*(x-5)*(x-6)*(x-7)) 




h = zeros(10,1);
h(9) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)*(x-5)*(x-6)*(x-7)*(x-8)) 




h = zeros(10,1);
h(10) = 1; 
inv_U_bar*h 
expand(x*(x-1)*(x-2)*(x-3)*(x-4)*(x-5)*(x-6)*(x-7)*(x-8)*(x-9)) 



%--------------------------------------------------------------------------
%--------------------------------------------------------------------------
%--------------------------------------------------------------------------
%--------------------------------------------------------------------------



%-----------------------------------------------------------------------------------------------
% Prop.  Verification ( b = Le)
%-----------------------------------------------------------------------------------------------

clear all; 

f1 = sym('f1');
f2 = sym('f2');

N = 51 ; 


%----------------------------------------------------------
% L construction
%----------------------------------------------------------

L = sym(diag(zeros(1,N-1))) ; 
for i=1:N-1
    for j=1:i
        
        L(i,j) = nchoosek(i,j) ; 
        for l=i:i+j-1 
            L(i,j) = L(i,j)*(f1+l*f2); 
        end

    end
end
L = factor(L);




%----------------------------------------------------------
% e construction
%----------------------------------------------------------

e = sym(ones(N-1,1)) ;

for i=1:N-1
  
    e(i) = (-1)^(i+1)*f2^(i-1);
    for j=i:2*i-2
        e(i) = e(i)*j;
    end


    for j=1:2*i-1
        e(i) = e(i)/(f1+j*f2);  
    end

end

e = factor(e);





%----------------------------------------------------------
% Need to verify if Le = b = [ 1,2,...,N-1]^T
%----------------------------------------------------------

factor(L*e)

















==> anc/inv_pp_alg_final_ver.m <==
%
% algorithm for inverse Permutation Polynomial of QPP  
% written by Jonghoon Ryu
% jonghoon.ryu@gmail.com  
%                  
% Revised Jan. 11, 2011
% Revised Jan. 14, 2011 
%

clear all; 
format long; 

%
% definition for Catalan numbers 
% C(0) = 1,    C(1) = 1,    C(2) = 2,    C(3) = 5,  C(4) = 14,  C(5) = 42, 
% C(6) = 132,  C(7) = 429,  C(8) = 1430  C(9) = 4862,  C(10) = 16796
%
C = zeros(1,20); 
C(1) = 1; 
for i=1:20
    C(i)= nchoosek(2*i,i)/(i+1);  
end

%  The following parameters work.
%  From experience, when N is less than millions, it works
%  If interleaver length N is too large, modular inverse is not found
%
%             f1            f2              N
%  Data = [
%            47,           190,          6080;
%           263,           480,          6144;
%          1012,      2*3*3371,          3^10;
%       1101001,      2*3*5*19, 2^12*3^2*5*19; 
%           261,           3*2,          2^24;   
%            23,            94,          1504; 
%           261,             2,          2^20;   
%          1011,        2*1771,          2^14;
%             1,             2,          2^24;
%         26119,         44034,          2^24;
%   ]; 

%
%  f1 = 263, f2 = 41*771*7*10*31, N = 41*771*31*7*5*2^3; shows an error because of finding
%  modular inverse. e.g., the inverse of 240737597 is 68596133
%  but if normal "mod" function is used, this gives 0. 
%  ==> mod(240737597*68596133,274383480) = 0,
%  however, when symolic command is used, this works properly. 
%  a = sym('240737597'); 
%  b = sym('68596133'); 
%  mod(a*b,N) = 1
%  In the code, I did not use symbolic, since long interleaver length is not necessary. 
%
    
%  Following are LTE QPP parameters. 
%  The Data parameters can be changed to find other inverse QPP 
%  1st column : f1,  2nd column : f2 , 3rd column : N

Data = [
        3	,	10	,	40	;
        7	,	12	,	48	;
        19	,	42	,	56	;
        7	,	16	,	64	;
        7	,	18	,	72	;
        11	,	20	,	80	;
        5	,	22	,	88	;
        11	,	24	,	96	;
        7	,	26	,	104	;
        41	,	84	,	112	;
        103	,	90	,	120	;
        15	,	32	,	128	;
        9	,	34	,	136	;
        17	,	108	,	144	;
        9	,	38	,	152	;
        21	,	120	,	160	;
        101	,	84	,	168	;
        21	,	44	,	176	;
        57	,	46	,	184	;
        23	,	48	,	192	;
        13	,	50	,	200	;
        27	,	52	,	208	;
        11	,	36	,	216	;
        27	,	56	,	224	;
        85	,	58	,	232	;
        29	,	60	,	240	;
        33	,	62	,	248	;
        15	,	32	,	256	;
        17	,	198	,	264	;
        33	,	68	,	272	;
        103	,	210	,	280	;
        19	,	36	,	288	;
        19	,	74	,	296	;
        37	,	76	,	304	;
        19	,	78	,	312	;
        21	,	120	,	320	;
        21	,	82	,	328	;
        115	,	84	,	336	;
        193	,	86	,	344	;
        21	,	44	,	352	;
        133	,	90	,	360	;
        81	,	46	,	368	;
        45	,	94	,	376	;
        23	,	48	,	384	;
        243	,	98	,	392	;
        151	,	40	,	400	;
        155	,	102	,	408	;
        25	,	52	,	416	;
        51	,	106	,	424	;
        47	,	72	,	432	;
        91	,	110	,	440	;
        29	,	168	,	448	;
        29	,	114	,	456	;
        247	,	58	,	464	;
        29	,	118	,	472	;
        89	,	180	,	480	;
        91	,	122	,	488	;
        157	,	62	,	496	;
        55	,	84	,	504	;
        31	,	64	,	512	;
        17	,	66	,	528	;
        35	,	68	,	544	;
        227	,	420	,	560	;
        65	,	96	,	576	;
        19	,	74	,	592	;
        37	,	76	,	608	;
        41	,	234	,	624	;
        39	,	80	,	640	;
        185	,	82	,	656	;
        43	,	252	,	672	;
        21	,	86	,	688	;
        155	,	44	,	704	;
        79	,	120	,	720	;
        139	,	92	,	736	;
        23	,	94	,	752	;
        217	,	48	,	768	;
        25	,	98	,	784	;
        17	,	80	,	800	;
        127	,	102	,	816	;
        25	,	52	,	832	;
        239	,	106	,	848	;
        17	,	48	,	864	;
        137	,	110	,	880	;
        215	,	112	,	896	;
        29	,	114	,	912	;
        15	,	58	,	928	;
        147	,	118	,	944	;
        29	,	60	,	960	;
        59	,	122	,	976	;
        65	,	124	,	992	;
        55	,	84	,	1008	;
        31	,	64	,	1024	;
        17	,	66	,	1056	;
        171	,	204	,	1088	;
        67	,	140	,	1120	;
        35	,	72	,	1152	;
        19	,	74	,	1184	;
        39	,	76	,	1216	;
        19	,	78	,	1248	;
        199	,	240	,	1280	;
        21	,	82	,	1312	;
        211	,	252	,	1344	;
        21	,	86	,	1376	;
        43	,	88	,	1408	;
        149	,	60	,	1440	;
        45	,	92	,	1472	;
        49	,	846	,	1504	;
        71	,	48	,	1536	;
        13	,	28	,	1568	;
        17	,	80	,	1600	;
        25	,	102	,	1632	;
        183	,	104	,	1664	;
        55	,	954	,	1696	;
        127	,	96	,	1728	;
        27	,	110	,	1760	;
        29	,	112	,	1792	;
        29	,	114	,	1824	;
        57	,	116	,	1856	;
        45	,	354	,	1888	;
        31	,	120	,	1920	;
        59	,	610	,	1952	;
        185	,	124	,	1984	;
        113	,	420	,	2016	;
        31	,	64	,	2048	;
        17	,	66	,	2112	;
        171	,	136	,	2176	;
        209	,	420	,	2240	;
        253	,	216	,	2304	;
        367	,	444	,	2368	;
        265	,	456	,	2432	;
        181	,	468	,	2496	;
        39	,	80	,	2560	;
        27	,	164	,	2624	;
        127	,	504	,	2688	;
        143	,	172	,	2752	;
        43	,	88	,	2816	;
        29	,	300	,	2880	;
        45	,	92	,	2944	;
        157	,	188	,	3008	;
        47	,	96	,	3072	;
        13	,	28	,	3136	;
        111	,	240	,	3200	;
        443	,	204	,	3264	;
        51	,	104	,	3328	;
        51	,	212	,	3392	;
        451	,	192	,	3456	;
        257	,	220	,	3520	;
        57	,	336	,	3584	;
        313	,	228	,	3648	;
        271	,	232	,	3712	;
        179	,	236	,	3776	;
        331	,	120	,	3840	;
        363	,	244	,	3904	;
        375	,	248	,	3968	;
        127	,	168	,	4032	;
        31	,	64	,	4096	;
        33	,	130	,	4160	;
        43	,	264	,	4224	;
        33	,	134	,	4288	;
        477	,	408	,	4352	;
        35	,	138	,	4416	;
        233	,	280	,	4480	;
        357	,	142	,	4544	;
        337	,	480	,	4608	;
        37	,	146	,	4672	;
        71	,	444	,	4736	;
        71	,	120	,	4800	;
        37	,	152	,	4864	;
        39	,	462	,	4928	;
        127	,	234	,	4992	;
        39	,	158	,	5056	;
        39	,	80	,	5120	;
        31	,	96	,	5184	;
        113	,	902	,	5248	;
        41	,	166	,	5312	;
        251	,	336	,	5376	;
        43	,	170	,	5440	;
        21	,	86	,	5504	;
        43	,	174	,	5568	;
        45	,	176	,	5632	;
        45	,	178	,	5696	;
        161	,	120	,	5760	;
        89	,	182	,	5824	;
        323	,	184	,	5888	;
        47	,	186	,	5952	;
        23	,	94	,	6016	;
        47	,	190	,	6080	;
        263	,	480	,	6144	;
];
   
   
   
% This script is composed of several parts. 
% First the QPP parameters are checked. 
% If 2|N but 4 does not divide N,
% f1 is changed to an odd number by adding zero polynomial N/2*x+N/2*x^2
% Next, all the necessary matrices are computed. 
% Finally, the inverse is computed point by point to check the inverse
% polynomial


% Only the valid parameters will be used. 
ValidData = []; 
noOfCoeffError = 0; 

% first check out if Data is valid QPP
for i=1:size(Data,1)
        
    N = Data(i,3); 
 
    % interleaver length, N check 
    if (N<=0)   
        fprintf('Data row %3d : interleaver length needs to be verified\n', i); 
        noOfCoeffError = noOfCoeffError+1;
    else
        
        f1 = mod(Data(i,1),N); 
        f2 = mod(Data(i,2),N); 
        
        % We want gaurantee that f1 is an odd number.
        if (mod(N,2)==0 &&  mod(N,4)~=0)
           if mod(f1,2)==0
              f1 = mod(f1+N/2,N) ;   
              f2 = mod(f2+N/2,N) ;   
           end    
        end

        % f2 check 
        if (gcd(f1,N)==1) 
           Factor = factor(N); 
           noOfFactor = size(factor(N),2);
           f2verification = 0; 
           for j=1:noOfFactor
               if  mod(f2,Factor(j))==0
                   f2verification = f2verification+1; 
               else
                   
                   fprintf('Data row %3d : f2 value needs to be verified\n', i); 
                   noOfCoeffError = noOfCoeffError+1; 
                   break; 
               end    
           end
           
           if(f2verification == noOfFactor)
                ValidData = [ValidData;f1,f2,N];              
           end
           
        else     
           fprintf('Data row %3d : f1 value needs to be verified\n', i); 
           noOfCoeffError = noOfCoeffError+1; 
        end
        
    end
end


if size(ValidData,1)==size(Data,1)
   fprintf('%3d coefficient set are all well defined !!\n', size(Data,1)); 
else
   fprintf('%3d coefficient set are NOT well defined !!\n', size(Data,1)-size(ValidData,1)); 
end

fprintf('\n\n'); 


% max deg. 
maxDeg = 20; 
% 1st column : N, 2nd column : least inverse degree K, 3rd column ~ last column : coefficients of inverse QPP  
Result = zeros(size(ValidData,1), maxDeg+2); 
noOfSuccess = 0; 
noOfFailure = 0; 

for i=1:size(ValidData,1)

    % for g, h, e, refer to the paper.  
    h = zeros(1,maxDeg);
    g = zeros(1,maxDeg);
    e = zeros(1,maxDeg);
 
    f1 = ValidData(i,1); 
    f2 = ValidData(i,2); 
    N = ValidData(i,3); 
    K = 1;  % least degree of inverse QPP
    
    for j=1:N-1
        if(mod((f1+f2)*j,N)==1) 
           h(1) = j; 
           e(1) = j; 
           break; 
        end    
    end    
    
    % what is the least degree ?
    tmp_f2 = 1 ;
    tmp_factorial = 1; 
    error_occured = 0; 
    
    % Find the least degree K and matrices h and e. 
    for k=1:maxDeg
        tmp_f2 = mod(tmp_f2*(-f2),N); 
        tmp_factorial = mod(tmp_factorial*(k+1),N); 
        e_k_plus_1 = mod(mod(tmp_f2*tmp_factorial,N)*mod(C(k),N),N);    % be careful to Catalan number index  
        
        if(e_k_plus_1==0)  
           K = k; 
           fprintf('Data row %3d/%3d, f1: %6d,    f2: %6d,    N: %10d, least inv. degree is %2d\n', i, size(ValidData,1), f1, f2, N, k); 
           break;
        else
           if(k==maxDeg)
              fprintf('check the data/code. Least inv. deg is larger than 20 !!\n');
              error_occured = 1; 
           else    
               
              % find the inverse of \sum k=1:2K+1 (f1+k*f2)  
              % This can be implemented using faster algorithm. 
              mod_inv = 1;  
              for j=1:2*k+1
                  tmp_f1_f2 = mod(f1+j*f2,N); 
                  for jj=1:N
                      if(mod(tmp_f1_f2*jj,N)==1) 
                         mod_inv = mod(mod_inv*jj,N); 
                         break
                      end
                  end 
                  
                  if jj==N
                     fprintf('check the code. Modular inverse not found !!\n');
                     error_occured = error_occured + 10; 
                     break; 
                  end    
                 
              end     
                            
              h(k+1) =  mod(mod(tmp_f2*mod_inv,N)*mod(C(k),N),N);   
              e(k+1) =  mod(e_k_plus_1*mod_inv,N);    
           end; 
        end
        
        if error_occured~=0
           break;  
        end
        
    end
    
       
    % compute K by K U matrix and K by 1 g matrix
    if (error_occured==0)
    
       if (K>=2)  % This algorithm also works for K=1, i.e., linear polynomial
          U = sym(eye(K)); 
          % j is the index for column
          for j=2:K

              % j by 1 matrix r is generated 
              r =  zeros(j,1);
              r(j) = 1 ; 
  
              V = eye(j);
              % m is the index for rows
              for m=1:j-1 
                  if m==1 
                      q =  zeros(1,j);
                      q(1) = 1 ; 
                      for jj=2:j 
                          q(jj) = mod((m*f1+mod(m^2,N)*f2)*q(jj-1),N); 
                      end  
                      
                      U(m,j) = mod(q*r,N);
                  else 
                      % W matrix coefficients are computed
                      diag_element = ones(1,j-1); 
                      for jj=2:j-1
                          diag_element(jj) = diag_element(jj-1)*mod(f1*(m-1)+f2*mod((m-1)^2,N),N);
                          diag_element(jj) = mod(diag_element(jj),N); 
                      end
                      
                      % j by j matrix W are generated
                      W = zeros(j,j);
                      for jj=1:j-1
                          diag(diag_element(jj)*ones(1,j-jj),jj) ;  % see matlab help for diag command
                          W = W + diag(diag_element(jj)*ones(1,j-jj),jj);
                      end    
                      
                      V = mod(W*V, N); 
                      
                      % 1 by j matrix q is generated
                      q =  zeros(1,j);
                      q(1) = 1 ; 
                      for jj=2:j 
                          q(jj) = mod(mod(m*f1+m^2*f2,N)*q(jj-1),N); 
                      end  
                                
                      U(m,j) = mod(q*V*r,N) ;
         
                  end
              end
          end
          
       else   
          g(1) = h(1);    % K=1, linear polynomial
       end
       
        % Now, U matrix is ready. Solve Ug = h. 
        g(K) = h(K); 
        for j=K-1:-1:1
            tmp = 0; 
            for jj=j+1:K
                tmp = tmp + mod( U(j,jj)*g(jj), N);    
            end
            g(j) = mod(h(j)-tmp,N);
        end
       
     
        %
        % final verification
        % g*f is computed in every points. 
        %
        fprintf('Verifying......      %6d points\n', N);  
        gf_composition = zeros(1,N);
        for j=0:N-1
            f_value = mod(f1*j+f2*mod(j*j,N),N);  % f(x) is computed

            tmp = ones(1,K); 

            % This can be implemented using faster algorithm
            for jj=1:K
                tmp(jj) = 1; 
                for ii=1:jj 
                    tmp(jj) = mod(tmp(jj)*f_value,N); 
                end
                    tmp(jj) = mod(g(jj)*tmp(jj),N); 
            end

            gf_composition(j+1) = mod(sum(tmp),N); 

        end    
       
        sum_good = 0;
        sum_bad = 0; 
        for j=1:N 
            if(gf_composition(j) == j-1)
              sum_good= sum_good+1;  
            else
              sum_bad = sum_bad+1; 
            end    
        end    

     
       
        if(sum_good==N)
            Result(i,1) = N;  
            Result(i,2) = K; 
            Result(i,3:K+2) = g(1:K); 
            noOfSuccess = noOfSuccess+1; 
        else
            error_code = error_code+100;     
            fprintf('Data row error occured : error code %d\n',error_occured );  
            Result(i,:) = -999*ones(1,size(Result,2));
            Result(i,1) = N;  
            noOfFailure = noOfFailure+1; 
        end
       
      
    else
        fprintf('Data row error occured : error code %d\n',error_occured ); 
        Result(i,:) = -999*ones(1,size(Result,2));
        Result(i,1) = N;  
        noOfFailure = noOfFailure+1; 
    end    

    fprintf('test case: %3d,  success %3d,   failure %3d : This test case Result %d/%d OK,    %d/%d NOT ok, inverse is \n',size(ValidData,1),noOfSuccess, noOfFailure,sum_good,N,sum_bad,N); 
    Result(i,3:K+2)
    
end

